On the theory of system administration

This paper describes necessary elements for constructing theoretical models of network and system administration. Armed with a theoretical model it becomes possible to determine best practices and optimal strategies in a way which objectively relates policies and assumptions to results obtained. It is concluded that a mixture of automation and human, or other intelligent incursion is required to fully implement system policy with current technology. Some aspects of the author's immunity model for automated system administration are explained, as an example. A theoretical framework makes the prediction that the optimal balance between resource availability and garbage collection strategies is encompassed by the immunity model.

==> game-daily.c <==
%auto-ignore
/*****************************************************************************/
/*                                                                           */
/* File: games.c                                                             */
/*                                                                           */
/* Created: Thu Feb 24 08:51:53 2000                                         */
/*                                                                           */
/* Author:                                           >                       */
/*                                                                           */
/* Revision: $Id$                                                            */
/*                                                                           */
/* Description:                                                              */
/*                                                                           */
/*****************************************************************************/

#include <stdio.h>
#include <math.h>

main()

{ double t, T,p1,p2,p3,pi=3.14,p4;
  double s = 0.5,R=100.0, q;
  double ru,rb=0.09,rg=0.01,ra=0.1,ng=9,nb=1;
  double c1=0.0,c2=0.0,c3=0.0;
  
ru = (nb*rb+ng*rg)/(nb+ng);

q = 0.5/(nb+ng);

T = 96.0;
 
for (t = 0.0; t <= T; t+=0.1)
   {
   p1 = (1.0-s)*ru*(sin(2*pi*t/24.0)+1.0)/2.0;
   p2 = (1.0-s)*rg*(sin(2*pi*t/24.0)+1.0)/2.0;
   p3 = (1.0-s)*ra*(sin(2*pi*t/24)+1.0)/2.0;

   c1 += 0.1*p1;
   c2 += 0.1*p2;
   if (p3 > p1)  /* Can only tidy as much as users create */
       {
       c3 += 0.1*p1;
       }
   
   /* printf("%lf %lf %lf %lf %lf\n",t,p1,p2,p3,q); */
   printf("%lf %lf %lf %lf %lf\n",t,c1,c2,c3,q);
   }
}


==> games.c <==
%auto-ignore
/*****************************************************************************/
/*                                                                           */
/* File: games.c                                                             */
/*                                                                           */
/* Created: Thu Feb 24 08:51:53 2000                                         */
/*                                                                           */
/* Author:                                           >                       */
/*                                                                           */
/* Revision: $Id$                                                            */
/*                                                                           */
/* Description:                                                              */
/*                                                                           */
/*****************************************************************************/

#include <stdio.h>
#include <math.h>

main()

{ double t, p1,p2,p3;
  double s = 0.5,R=100.0, q;
  double ru,rb=0.09*R,rg=0.01*R,ra=0.1*R,ng=9,nb=1;
  double c1=0.0,c2=0.0,c3=0.0;
  
ru = (nb*rb+ng*rg)/(nb+ng);

q = R/(nb+ng);
 
for (t = 0.0; t <= 48.0; t+=0.1)
   {
   p1 = s + (1.0-s)*ru*t*(sin(t/24.0)+1.0);
   p2 = s + (1.0-s)*rg*t*(sin(t/24.0)+1.0);
   p3 = s + (1.0-s)*ra*t*(sin(t)+1.0);

   c1 += p1;
   c2 += p2;
   c3 += p3;
   
   /* printf("%lf %lf %lf %lf %lf\n",t,p1,p2,p3,q); */
   printf("%lf %lf %lf %lf %lf\n",t,c1,c2,c3,q);
   }
}

